Measuring the global 21-cm signal with the MWA-II: improved characterisation of lunar-reflected radio frequency interference

Radio interferometers can potentially detect the sky-averaged signal from the Cosmic Dawn (CD) and the Epoch of Reionisation (EoR) by studying the Moon as a thermal block to the foreground sky. The first step is to mitigate the Earth-based RFI reflections (Earthshine) from the Moon, which significantly contaminate the FM band $\approx 88-110$ MHz, crucial to CD-EoR science. We analysed MWA phase-I data from $72-180$ MHz at $40$ kHz resolution to understand the nature of Earthshine over three observing nights. We took two approaches to correct the Earthshine component from the Moon. In the first method, we mitigated the Earthshine using the flux density of the two components from the data, while in the second method, we used simulated flux density based on an FM catalogue to mitigate the Earthshine. Using these methods, we were able to recover the expected Galactic foreground temperature of the patch of sky obscured by the Moon. We performed a joint analysis of the Galactic foregrounds and the Moon's intrinsic temperature $(T_{\rm Moon})$ while assuming that the Moon has a constant thermal temperature throughout three epochs. We found $T_{\rm Moon}$ to be at $184.4\pm{2.6}\rm ~K$ and $173.8\pm{2.5}\rm ~K$ using the first and the second methods, respectively, and the best-fit values of the Galactic spectral index $(\alpha)$ to be within the $5\%$ uncertainty level when compared with the global sky models. Compared with our previous work, these results improved constraints on the Galactic spectral index and the Moon's intrinsic temperature. We also simulated the Earthshine at MWA between November and December 2023 to find suitable observing times less affected by the Earthshine. Such observing windows act as Earthshine avoidance and can be used to perform future global CD-EoR experiments using the Moon with the MWA.

==> run.sh <==
#!/bin/bash

pdflatex main.tex
biber main.bcf
# bibtex main.aux
pdflatex main.tex
# bibtex main.aux
pdflatex main.tex


